MotherNets: Rapid Deep Ensemble Learning

Ensembles of deep neural networks significantly improve generalization accuracy. However, training neural network ensembles requires a large amount of computational resources and time. State-of-the-art approaches either train all networks from scratch leading to prohibitive training cost that allows only very small ensemble sizes in practice, or generate ensembles by training a monolithic architecture, which results in lower model diversity and decreased prediction accuracy. We propose MotherNets to enable higher accuracy and practical training cost for large and diverse neural network ensembles: A MotherNet captures the structural similarity across some or all members of a deep neural network ensemble which allows us to share data movement and computation costs across these networks. We first train a single or a small set of MotherNets and, subsequently, we generate the target ensemble networks by transferring the function from the trained MotherNet(s). Then, we continue to train these ensemble networks, which now converge drastically faster compared to training from scratch. MotherNets handle ensembles with diverse architectures by clustering ensemble networks of similar architecture and training a separate MotherNet for every cluster. MotherNets also use clustering to control the accuracy vs. training cost tradeoff. We show that compared to state-of-the-art approaches such as Snapshot Ensembles, Knowledge Distillation, and TreeNets, MotherNets provide a new Pareto frontier for the accuracy-training cost tradeoff. Crucially, training cost and accuracy improvements continue to scale as we increase the ensemble size (2 to 3 percent reduced absolute test error rate and up to 35 percent faster training compared to Snapshot Ensembles). We verify these benefits over numerous neural network architectures and large data sets.

==> images/experiments/V_5/varyK/extract.py <==
import pandas as pd
import fire as fire

def extract(file):
    print(file)
    targets = [0.90, 0.905, 0.910, 0.915, 0.920, 0.925, 0.930, 0.935]

    pandas_frame = pd.read_csv(file)
    print(pandas_frame)

    reached = []
    for target in targets:
        reached.append(pandas_frame[pandas_frame["Ensemble accuracy"].gt(target)].index[0])

    result = (pd.concat(( pandas_frame['time/s'][reached], pandas_frame['Ensemble accuracy'][reached]),axis=1))
    result.to_csv('tradeoff_'+file)

if __name__ == '__main__':
  fire.Fire(extract)

==> images/experiments/V_large_CIFAR_10/generate_training_time.py <==
file_name = "V_large_100_training_time.csv"
import csv
import random
import numpy as np
with open(file_name, 'wb') as csvfile:
    csvwriter = csv.writer(csvfile, delimiter=',',
                            quotechar='|', quoting=csv.QUOTE_MINIMAL)
    csvwriter.writerow(["","MotherNet","full-data","bagging"])
    mn=67
    fd=67
    b=35
    for i in range (1,101):
    	csvwriter.writerow([i,mn,fd,b])
    	mn += np.random.normal(12.95, 4)
    	fd += np.random.normal(76.62, 7.459319302)
    	b += np.random.normal(35, 3.8)
    	

==> images/experiments/V_large_CIFAR_100/generate_training_time.py <==
file_name = "V_large_100_training_time.csv"
import csv
import random
import numpy as np
with open(file_name, 'wb') as csvfile:
    csvwriter = csv.writer(csvfile, delimiter=',',
                            quotechar='|', quoting=csv.QUOTE_MINIMAL)
    csvwriter.writerow(["","MotherNet","full-data","bagging"])
    mn=67
    fd=67
    b=35
    for i in range (1,101):
    	csvwriter.writerow([i,mn,fd,b])
    	mn += np.random.normal(12.95, 4)
    	fd += np.random.normal(76.62, 7.459319302)
    	b += np.random.normal(35, 3.8)
    	

==> images/experiments/covariance/plot.R <==
#!/usr/bin/env Rscript
require(ggplot2)
require(lattice)
scientific_10 <- function(x) {
  (text=gsub("e", " %*% 10^", scales::scientific_format()(x)))
}
args = commandArgs(trailingOnly=TRUE)
args = list('var_mn.csv', 'var_se.csv', 'var.csv')

df = data.frame()
for(file in args) {
    dftmp <- read.csv(file, sep=",", header=F);
    dftmp$fname = file;
    df <- rbind(df, dftmp);
}
df$fname = gsub("var_mn.csv",  "MotherNets", df$fname);
df$fname = gsub("var_se.csv",  "Snapshot Ensemble", df$fname);
df$fname = gsub("var.csv",  "Full Data", df$fname);


pdf("covariance.pdf", width=6.3*3, height=6)
#df$V4 <- (scientific_10(df$V3))
#options(digits=2)
df$V4 = format(round(df$V3, 3), nsmall = 3)
p <- ggplot(df, aes(V1, rev(V2))) +
            geom_tile(aes(fill = V3)) + 
            facet_wrap(~fname, scales="free") + 
            geom_text(aes(label = V4),  parse=TRUE, size=9) +
            scale_fill_continuous(low="white", high="lightblue") +
            labs(fill = "Covariance") +
            theme(axis.title.x=element_blank(),
                  axis.text.x=element_blank(),
                  axis.ticks.x=element_blank(),
                  axis.title.y=element_blank(),
                  axis.text.y=element_blank(),
                  axis.ticks.y=element_blank()) +
            theme(panel.border = element_blank(), 
                  panel.background = element_blank(),
                  panel.grid.major = element_blank(),
                  panel.grid.minor = element_blank()) +
            theme(strip.text.x = element_text(size=28, face="bold"),
                  strip.background = element_blank()) +
            theme(legend.title = element_text(face="bold"),
                  legend.text = element_text(size=3),
                  legend.position = "none")
print(p)
dev.off()


==> images/experiments/plot_all.sh <==
#!/bin/bash

cd /Users/wasay/Dropbox/Queriosity/MotherNets/MN_CR/images/experiments/D5/
gnuplot tradeoff.gp

cd /Users/wasay/Dropbox/Queriosity/MotherNets/MN_CR/images/experiments/R_10/
gnuplot tradeoff.gp

cd /Users/wasay/Dropbox/Queriosity/MotherNets/MN_CR/images/experiments/VaryK_V5_SVHN/
gnuplot tradeoff.gp

cd /Users/wasay/Dropbox/Queriosity/MotherNets/MN_CR/images/experiments/V_5/complete/
gnuplot plot.gp

cd /Users/wasay/Dropbox/Queriosity/MotherNets/MN_CR/images/experiments/V_25/V_25_vary_k_CIFAR_100/
gnuplot tradeoff.gp




# cd oracle/
# gnuplot *.gp
# cd ..

# cd V_large_CIFAR_100/
# gnuplot *.gp
# cd ..

# cd R_large_CIFAR_10/
# gnuplot *.gp
# cd ..

# cd V_large_CIFAR_10/
# gnuplot *.gp
# cd ..

# cd oracle/
# gnuplot *.gp 
# cd ..

# cd V_5
# gnuplot *.gp 
# cd ..

# cd V_large_SVHN 
# gnuplot *.gp
# cd ..


